Effects of magnetically driven shocks on nucleosynthesis and kilonovae from neutron star mergers

Neutron-star mergers can launch mildly relativistic to moderately relativistic outflows whose interaction with the ejecta can reshape kilonova emission. We parametrically study magnetically powered outbursts from long-lived merger remnants, such as flare-like eruptions and collapse-driven shocks, and quantify their impact on ejecta dynamics, composition, and observables. Using two-dimensional special-relativistic magnetohydrodynamic simulations, we follow magnetized blast waves injected into expanding merger ejecta for early- and late-launch scenarios across a range of shock strengths. We then post-process Lagrangian tracer histories with the nuclear reaction network WinNet and the radiative-transfer code SuperNu with realistic opacities, to connect shock heating directly to nucleosynthesis and kilonova light curves. We find that sufficiently strong shocks can reheat portions of the ejecta to nuclear statistical equilibrium, increase the electron fraction in the shocked material, and deposit entropy, leading to systematic changes in $r$-process yields. These thermodynamic and compositional changes can leave observable imprints on kilonova emission -- especially in color evolution and late-time light-curve behavior -- indicating that magnetically driven remnant variability can potentially contribute to kilonova diversity.

==> notebook/redo_magnetosphere_vs_ejecta.nb <==
Notebook[{
Cell["Redo Magnetosphere vs Ejecta", "Title"],
Cell["This notebook reproduces the magnetic-energy-versus-ejecta-energy comparison from the final uploaded paper using only the final equations and the final Table I numbers supplied for the eight models.", "Text"],

Cell["Assumptions / conventions", "Section"],
Cell["Main comparison: magnetospheric magnetic energy versus ejecta-cloud rest-mass energy. The magnetosphere is integrated over the spherical region r < r0, while the ejecta cloud occupies r > r0. The notebook keeps r0 symbolic by default and converts to cgs only at the end. Older draft values and figure-caption gamma values are intentionally not used.", "Text"],
Cell["Conventions used below:\n- A0 is the first-column Table I quantity and is hard-coded as 2e-3, 3e-3, 4e-3, and 5e-3.\n- The magnetosphere uses the spherical volume element with cylindrical radius varpi = r Sin[theta].\n- A_phi is treated as the axisymmetric azimuthal covariant component, so Bz = (1/varpi) dA_phi/dvarpi after simplifying the shape function.\n- The optional kinetic-energy comparison is isolated in an appendix and is not used in the main ratio quoted by the notebook.", "Text"],

Cell["Constants and Table I data", "Section"],
Cell["Hard-code the physical constants and the final Table I model parameters before doing any derivations.", "Text"],
Cell["ClearAll[\"Global`*\"];\n\nn = 3;\nm = 4;\n\nc = 2.99792458*10^10;\nG = 6.67430*10^-8;\nkmToCm = 10^5;\nMsun = 1.98847*10^33;  (* optional, for mass display *)\n\nfmt[x_] := NumberForm[N[x, 16], {Infinity, 6}];\n\nmodels = {\n  <|\"Model\" -> \"early_A\", \"Scenario\" -> \"early\", \"A0\" -> 2.*10^-3, \"gammaMax\" -> 1.4,\n    \"a\" -> 67.72, \"b\" -> 677.22, \"alpha\" -> 0.2, \"beta\" -> 0.5,\n    \"rhoC\" -> 3.23*10^11, \"rhoE\" -> 1.79*10^2|>,\n  <|\"Model\" -> \"early_B\", \"Scenario\" -> \"early\", \"A0\" -> 3.*10^-3, \"gammaMax\" -> 2.0,\n    \"a\" -> 67.72, \"b\" -> 677.22, \"alpha\" -> 0.2, \"beta\" -> 0.5,\n    \"rhoC\" -> 3.23*10^11, \"rhoE\" -> 1.79*10^2|>,\n  <|\"Model\" -> \"early_C\", \"Scenario\" -> \"early\", \"A0\" -> 4.*10^-3, \"gammaMax\" -> 3.3,\n    \"a\" -> 67.72, \"b\" -> 677.22, \"alpha\" -> 0.2, \"beta\" -> 0.5,\n    \"rhoC\" -> 3.23*10^11, \"rhoE\" -> 1.79*10^2|>,\n  <|\"Model\" -> \"early_D\", \"Scenario\" -> \"early\", \"A0\" -> 5.*10^-3, \"gammaMax\" -> 4.4,\n    \"a\" -> 67.72, \"b\" -> 677.22, \"alpha\" -> 0.2, \"beta\" -> 0.5,\n    \"rhoC\" -> 3.23*10^11, \"rhoE\" -> 1.79*10^2|>,\n  <|\"Model\" -> \"late_A\", \"Scenario\" -> \"late\", \"A0\" -> 2.*10^-3, \"gammaMax\" -> 1.1,\n    \"a\" -> 2097.96, \"b\" -> 5752.85, \"alpha\" -> 0.2, \"beta\" -> 0.5,\n    \"rhoC\" -> 2.81*10^11, \"rhoE\" -> 2.92*10^-2|>,\n  <|\"Model\" -> \"late_B\", \"Scenario\" -> \"late\", \"A0\" -> 3.*10^-3, \"gammaMax\" -> 1.2,\n    \"a\" -> 2097.96, \"b\" -> 5752.85, \"alpha\" -> 0.2, \"beta\" -> 0.5,\n    \"rhoC\" -> 2.81*10^11, \"rhoE\" -> 2.92*10^-2|>,\n  <|\"Model\" -> \"late_C\", \"Scenario\" -> \"late\", \"A0\" -> 4.*10^-3, \"gammaMax\" -> 1.3,\n    \"a\" -> 2097.96, \"b\" -> 5752.85, \"alpha\" -> 0.2, \"beta\" -> 0.5,\n    \"rhoC\" -> 2.81*10^11, \"rhoE\" -> 2.92*10^-2|>,\n  <|\"Model\" -> \"late_D\", \"Scenario\" -> \"late\", \"A0\" -> 5.*10^-3, \"gammaMax\" -> 1.5,\n    \"a\" -> 2097.96, \"b\" -> 5752.85, \"alpha\" -> 0.2, \"beta\" -> 0.5,\n    \"rhoC\" -> 2.81*10^11, \"rhoE\" -> 2.92*10^-2|>\n};\n\nearlyPars = SelectFirst[models, #[\"Scenario\"] === \"early\" &];\nlatePars = SelectFirst[models, #[\"Scenario\"] === \"late\" &];", "Input"],

Cell["Magnetosphere derivation", "Section"],
Cell["The geometry is handled in code units first. Only the final energy expression is converted to cgs.", "Text"],
Cell["Shape setup", "Subsection"],
Cell["Define the shape function, the code-unit vector potential, and the simplified Bz shape. The derivative is simplified analytically before any numerical integration.", "Text"],
Cell["f[s_] := s^2/(1 + s^2)^(3/2);\nAphiCodeShape[s_] := -Sqrt[4 Pi] f[s];\n\ng[s_] = FullSimplify[(1/s) D[f[s], s], Assumptions -> s > 0];\ng0 = Limit[g[s], s -> 0];\n\nPrint[\"g[s] = \", g[s]];\nPrint[\"g0 = \", g0];\n\nBzCodeShape[s_] := -Sqrt[4 Pi] g[s];", "Input"],
Cell["Energy coefficient", "Subsection"],
Cell["Integrate the magnetic energy density B^2/2 over the spherical region r < r0 with s = r Sin[theta].", "Text"],
Cell["cMag = 2 Pi NIntegrate[\n  (1/2) * (BzCodeShape[r Sin[th]])^2 * r^2 * Sin[th],\n  {r, 0, 1}, {th, 0, Pi},\n  WorkingPrecision -> 50, AccuracyGoal -> 25, PrecisionGoal -> 25\n];\n\nPrint[\"cMag = \", N[cMag, 20]];\n\nEMag[r0cm_, A0_] := cMag * (c^4/G) * A0^2 * r0cm;\nEMagPerKm[A0_] := EMag[kmToCm, A0];", "Input"],

Cell["Ejecta rest-mass energy derivation", "Section"],
Cell["The ejecta cloud is split into an inner core and an outer fast tail, both written in terms of x = r/r0.", "Text"],
Cell["Core contribution", "Subsection"],
Cell["The core density uses n = 3, so the radial integral is logarithmic. The angular factor is handled analytically.", "Text"],
Cell["rhoCore[x_, th_, rhoC_] := rhoC * x^-n * (0.25 + Sin[th]^3);\n\nangCore = FullSimplify[\n  2 Pi Integrate[(0.25 + Sin[th]^3) * Sin[th], {th, 0, Pi}]\n];\n\nPrint[\"angCore = \", angCore];\n\nMCore[r0cm_, rhoC_, a_] := rhoC * r0cm^3 * angCore * Log[a];", "Input"],
Cell["Tail contribution", "Subsection"],
Cell["The tail density uses m = 4 and the linear velocity profile from the final setup.", "Text"],
Cell["vFrac[x_, a_, b_, alpha_, beta_] :=\n  (alpha + (beta - alpha) * (x - a)/(b - a))/beta;\n\nrhoTail[x_, rhoE_, a_, b_, alpha_, beta_] :=\n  rhoE * vFrac[x, a, b, alpha, beta]^(-m);\n\nMTail[r0cm_, rhoE_, a_, b_, alpha_, beta_] := 4 Pi * r0cm^3 *\n  NIntegrate[\n    x^2 * rhoTail[x, rhoE, a, b, alpha, beta],\n    {x, a, b},\n    WorkingPrecision -> 50, AccuracyGoal -> 25, PrecisionGoal -> 25\n  ];", "Input"],
Cell["Scenario coefficients", "Subsection"],
Cell["Construct the ejecta rest-mass energy and evaluate the early and late scenario coefficients at r0 = 1 km.", "Text"],
Cell["EEjRest[r0cm_, pars_] := c^2 * (\n  MCore[r0cm, pars[\"rhoC\"], pars[\"a\"]] +\n  MTail[r0cm, pars[\"rhoE\"], pars[\"a\"], pars[\"b\"], pars[\"alpha\"], pars[\"beta\"]]\n);\n\nEEjRestEarlyPerKm3 = EEjRest[kmToCm, earlyPars];\nEEjRestLatePerKm3 = EEjRest[kmToCm, latePars];\n\nPrint[\"EEjRestEarlyPerKm3 = \", N[EEjRestEarlyPerKm3, 20]];\nPrint[\"EEjRestLatePerKm3 = \", N[EEjRestLatePerKm3, 20]];", "Input"],

Cell["Ratio table for all models", "Section"],
Cell["Keep r0 symbolic through the ratio step. The main display reports both readable symbolic forms and a final coefficient table.", "Text"],
Cell["Symbolic ratios", "Subsection"],
Cell["Define the user-facing symbolic radius and compute the ratio EMag/EEjRest for every model.", "Text"],
Cell["r0km = Symbol[\"r0km\"];\nr0cm[r0km_] := kmToCm * r0km;\n\nratioEarly[A0_] := FullSimplify[\n  EMag[r0cm[r0km], A0]/EEjRest[r0cm[r0km], earlyPars],\n  Assumptions -> r0km > 0\n];\n\nratioLate[A0_] := FullSimplify[\n  EMag[r0cm[r0km], A0]/EEjRest[r0cm[r0km], latePars],\n  Assumptions -> r0km > 0\n];\n\nratioRows = Map[\n  Function[model,\n    Module[{EMagExpr, EEjExpr, ratioExpr, ratioCoeff},\n      EMagExpr = EMag[r0cm[r0km], model[\"A0\"]];\n      EEjExpr = EEjRest[r0cm[r0km], model];\n      ratioExpr = FullSimplify[EMagExpr/EEjExpr, Assumptions -> r0km > 0];\n      ratioCoeff = N[ratioExpr /. r0km -> 1, 16];\n      <|\n        \"Model\" -> model[\"Model\"],\n        \"Scenario\" -> model[\"Scenario\"],\n        \"A0\" -> model[\"A0\"],\n        \"gammaMax\" -> model[\"gammaMax\"],\n        \"Ratio expression\" -> HoldForm[ratioCoeff/r0km^2] /. ratioCoeff -> ratioCoeff,\n        \"Ratio coefficient [times (km/r0)^2]\" -> ratioCoeff\n      |>\n    ]\n  ],\n  models\n];\n\nratioDataset = Dataset[Map[KeyTake[#, {\"Model\", \"Scenario\", \"A0\", \"gammaMax\", \"Ratio expression\"}] &, ratioRows]];\nratioDataset", "Input"],
Cell["Final results table", "Subsection"],
Cell["This grid reports the magnetic-energy coefficient, the ejecta rest-mass-energy coefficient, and the final ratio coefficient for every model.", "Text"],
Cell["finalResults = MapThread[\n  Function[{model, row},\n    <|\n      \"Model\" -> model[\"Model\"],\n      \"Scenario\" -> model[\"Scenario\"],\n      \"A0\" -> model[\"A0\"],\n      \"gammaMax\" -> model[\"gammaMax\"],\n      \"EMag coefficient [erg per km of r0]\" -> EMagPerKm[model[\"A0\"]],\n      \"EEjRest coefficient [erg per (km^3) of r0]\" -> EEjRest[kmToCm, model],\n      \"Ratio coefficient [times (km/r0)^2]\" -> row[\"Ratio coefficient [times (km/r0)^2]\"]\n    |>\n  ],\n  {models, ratioRows}\n];\n\nfinalResultsGrid = Grid[\n  Prepend[\n    Map[\n      {\n        #[\"Model\"],\n        #[\"Scenario\"],\n        #[\"A0\"],\n        #[\"gammaMax\"],\n        fmt[#[\"EMag coefficient [erg per km of r0]\"]],\n        fmt[#[\"EEjRest coefficient [erg per (km^3) of r0]\"]],\n        fmt[#[\"Ratio coefficient [times (km/r0)^2]\"]]\n      } &,\n      finalResults\n    ],\n    {\n      \"Model\",\n      \"Scenario\",\n      \"A0\",\n      \"gammaMax\",\n      \"EMag coefficient [erg per km of r0]\",\n      \"EEjRest coefficient [erg per (km^3) of r0]\",\n      \"Ratio coefficient [times (km/r0)^2]\"\n    }\n  ],\n  Frame -> All,\n  Alignment -> Left,\n  ItemStyle -> {{Directive[Bold]}, None}\n];\n\nfinalResultsGrid", "Input"],

Cell["Validation / check cells", "Section"],
Cell["These checks compare the computed values against the target values supplied for the notebook build. Small floating-point differences are allowed.", "Text"],
Cell["approxEqualQ[a_, b_, relTol_: 10^-11] :=\n  Abs[N[a - b, 20]] <= relTol * Max[1, Abs[N[b, 20]]];\n\nexpectedScenarioBase = <|\n  \"early\" -> 2.31142652257808*10^6,\n  \"late\" -> 1.52758738032716*10^6\n|>;\n\nexpectedPerModel = <|\n  \"early_A\" -> 9.24570609031232,\n  \"early_B\" -> 20.8028387032027,\n  \"early_C\" -> 36.9828243612493,\n  \"early_D\" -> 57.7856630644520,\n  \"late_A\" -> 6.11034952130864,\n  \"late_B\" -> 13.7482864229444,\n  \"late_C\" -> 24.4413980852345,\n  \"late_D\" -> 38.1896845081790\n|>;\n\nexpectedChecks = <|\n  \"g[s] exact\" -> ((g[s] === (2 - s^2)/(1 + s^2)^(5/2))),\n  \"g0 exact\" -> (g0 === 2),\n  \"cMag\" -> approxEqualQ[cMag, 25.8227459697281],\n  \"angCore\" -> (angCore === Pi + (3 Pi^2)/4),\n  \"EEjRest early coefficient\" -> approxEqualQ[EEjRestEarlyPerKm3, 1.35207075332414*10^49],\n  \"EEjRest late coefficient\" -> approxEqualQ[EEjRestLatePerKm3, 2.04584840113449*10^49],\n  \"ratioEarly base\" -> approxEqualQ[(ratioEarly[1] * r0km^2) /. r0km -> 1, expectedScenarioBase[\"early\"]],\n  \"ratioLate base\" -> approxEqualQ[(ratioLate[1] * r0km^2) /. r0km -> 1, expectedScenarioBase[\"late\"]]\n|>;\n\nperModelChecks = AssociationMap[\n  Function[name,\n    approxEqualQ[\n      Lookup[SelectFirst[ratioRows, #[\"Model\"] === name &], \"Ratio coefficient [times (km/r0)^2]\"],\n      expectedPerModel[name]\n    ]\n  ],\n  Keys[expectedPerModel]\n];\n\nvalidationSummary = Dataset[{\n  <|\n    \"Computed g[s]\" -> g[s],\n    \"Computed g0\" -> g0,\n    \"cMag\" -> N[cMag, 20],\n    \"EEjRest early per km^3\" -> N[EEjRestEarlyPerKm3, 20],\n    \"EEjRest late per km^3\" -> N[EEjRestLatePerKm3, 20],\n    \"ratioEarly(A0) form\" -> (HoldForm[(coeff A0^2)/r0km^2] /. coeff -> expectedScenarioBase[\"early\"]),\n    \"ratioLate(A0) form\" -> (HoldForm[(coeff A0^2)/r0km^2] /. coeff -> expectedScenarioBase[\"late\"])\n  |>\n}];\n\nPrint[validationSummary];\nPrint[Dataset[{expectedChecks}]];\nDataset[{perModelChecks}]", "Input"],

Cell["Optional numeric evaluation", "Section"],
Cell["Leave the next input cell unset to keep the output symbolic. Set, for example, r0kmValue = 15.0 to print absolute erg values and the numerical ratio for every model.", "Text"],
Cell["r0kmValue = 14.76;", "Input"],
Cell["If[NumericQ[r0kmValue],\n  numericRows = Map[\n    Function[model,\n      Module[{r0cmNow, emagNow, eejNow, ratioNow},\n        r0cmNow = r0cm[r0kmValue];\n        emagNow = EMag[r0cmNow, model[\"A0\"]];\n        eejNow = EEjRest[r0cmNow, model];\n        ratioNow = emagNow/eejNow;\n        {\n          model[\"Model\"],\n          fmt[emagNow],\n          fmt[eejNow],\n          fmt[ratioNow]\n        }\n      ]\n    ],\n    models\n  ];\n  Grid[\n    Prepend[numericRows, {\"Model\", \"EMag [erg]\", \"EEjRest [erg]\", \"EMag/EEjRest\"}],\n    Frame -> All,\n    Alignment -> Left,\n    ItemStyle -> {{Directive[Bold]}, None}\n  ],\n  symbolicRows = Map[\n    Function[model,\n      Module[{emagCoeff, eejCoeff, ratioCoeff},\n        emagCoeff = EMagPerKm[model[\"A0\"]];\n        eejCoeff = EEjRest[kmToCm, model];\n        ratioCoeff = Lookup[SelectFirst[ratioRows, #[\"Model\"] === model[\"Model\"] &], \"Ratio coefficient [times (km/r0)^2]\"];\n        {\n          model[\"Model\"],\n          HoldForm[coeff * r0km] /. coeff -> emagCoeff,\n          HoldForm[coeff * r0km^3] /. coeff -> eejCoeff,\n          HoldForm[coeff/r0km^2] /. coeff -> ratioCoeff\n        }\n      ]\n    ],\n    models\n  ];\n  Grid[\n    Prepend[symbolicRows, {\"Model\", \"EMag symbolic\", \"EEjRest symbolic\", \"EMag/EEjRest symbolic\"}],\n    Frame -> All,\n    Alignment -> Left,\n    ItemStyle -> {{Directive[Bold]}, None}\n  ]\n]", "Input"],

Cell["Optional appendix: ejecta kinetic energy", "Section"],
Cell["This appendix is optional and is not part of the main ratio quoted above. It computes the initial ejecta kinetic energy using the same density profiles and the prescribed velocity profiles in the core and tail.", "Text"],
Cell["Velocity model", "Subsection"],
Cell["Use beta = v/c and gamma(beta) = 1/Sqrt[1 - beta^2]. The core uses beta = alpha x/a, while the tail uses the linear beta profile directly.", "Text"],
Cell["lorentzGamma[betaFrac_] := 1/Sqrt[1 - betaFrac^2];\n\nvCoreFrac[x_, a_, alpha_] := alpha * x/a;\nvTailFrac[x_, a_, b_, alpha_, beta_] := alpha + (beta - alpha) * (x - a)/(b - a);", "Input"],
Cell["Kinetic-energy integrals", "Subsection"],
Cell["The core angle dependence factors out exactly as in the rest-mass calculation; the tail is integrated numerically over x.", "Text"],
Cell["EKinCore[r0cm_, rhoC_, a_, alpha_] := c^2 * rhoC * r0cm^3 * angCore *\n  NIntegrate[\n    (lorentzGamma[vCoreFrac[x, a, alpha]] - 1)/x,\n    {x, 1, a},\n    WorkingPrecision -> 50, AccuracyGoal -> 25, PrecisionGoal -> 25\n  ];\n\nEKinTail[r0cm_, rhoE_, a_, b_, alpha_, beta_] := c^2 * 4 Pi * r0cm^3 *\n  NIntegrate[\n    (lorentzGamma[vTailFrac[x, a, b, alpha, beta]] - 1) * x^2 * rhoTail[x, rhoE, a, b, alpha, beta],\n    {x, a, b},\n    WorkingPrecision -> 50, AccuracyGoal -> 25, PrecisionGoal -> 25\n  ];\n\nEEjKin[r0cm_, pars_] :=\n  EKinCore[r0cm, pars[\"rhoC\"], pars[\"a\"], pars[\"alpha\"]] +\n  EKinTail[r0cm, pars[\"rhoE\"], pars[\"a\"], pars[\"b\"], pars[\"alpha\"], pars[\"beta\"]];", "Input"],
Cell["Appendix summary table", "Subsection"],
Cell["Report the optional kinetic-energy coefficients and the corresponding EMag/EEjKin coefficient at r0 = 1 km.", "Text"],
Cell["kineticAppendixRows = Map[\n  Function[model,\n    Module[{ekinCoeff, emagCoeff, ratioCoeff},\n      ekinCoeff = EEjKin[kmToCm, model];\n      emagCoeff = EMagPerKm[model[\"A0\"]];\n      ratioCoeff = emagCoeff/ekinCoeff;\n      <|\n        \"Model\" -> model[\"Model\"],\n        \"EEjKin coefficient [erg per (km^3) of r0]\" -> ekinCoeff,\n        \"EMag/EEjKin coefficient [times (km/r0)^2]\" -> ratioCoeff\n      |>\n    ]\n  ],\n  models\n];\n\nGrid[\n  Prepend[\n    Map[\n      {\n        #[\"Model\"],\n        fmt[#[\"EEjKin coefficient [erg per (km^3) of r0]\"]],\n        fmt[#[\"EMag/EEjKin coefficient [times (km/r0)^2]\"]]\n      } &,\n      kineticAppendixRows\n    ],\n    {\"Model\", \"EEjKin coefficient [erg per (km^3) of r0]\", \"EMag/EEjKin coefficient [times (km/r0)^2]\"}\n  ],\n  Frame -> All,\n  Alignment -> Left,\n  ItemStyle -> {{Directive[Bold]}, None}\n]", "Input"],

Cell["Final summary", "Section"],
Cell["Main result: the magnetic-to-ejecta comparison scales as EMag/EEjRest = coefficient * (km/r0)^2, with scenario-level base coefficients 2.31142652257808*10^6 * A0^2 for early models and 1.52758738032716*10^6 * A0^2 for late models. The final grid near the end lists the per-model coefficients for all eight Table I models, while the appendix keeps the initial kinetic-energy comparison separate from the main rest-mass comparison.", "Text"]
},
WindowTitle -> "redo_magnetosphere_vs_ejecta",
StyleDefinitions -> "Default.nb"
]


==> scripts/sync_inspire_bib.py <==
"""
Created on: 2026 Apr 21
Author: Codex

Replace entries in inspire.bib with the canonical BibTeX exported by INSPIRE.
When the INSPIRE texkey differs from the local key, the script can also rewrite
the citation keys in TeX sources so the manuscript stays consistent.

The script resolves each local BibTeX entry against INSPIRE using, in order:
  1. DOI
  2. arXiv eprint
  3. INSPIRE texkey search
  4. title search with local title/year filtering

By default, the script adopts the texkeys returned by INSPIRE and rewrites the
corresponding citation keys in the configured TeX files. Use
--preserve-local-keys to keep the existing local keys.

Example usage:
  python scripts/sync_inspire_bib.py --dry-run
  python scripts/sync_inspire_bib.py
  python scripts/sync_inspire_bib.py --limit 10 --verbose
  python scripts/sync_inspire_bib.py --report-json inspire_sync.json
  python scripts/sync_inspire_bib.py --preserve-local-keys
"""

from __future__ import annotations

import argparse
import concurrent.futures
import json
import re
import sys
import threading
import time
import urllib.error
import urllib.parse
import urllib.request
from collections import deque
from dataclasses import dataclass
from pathlib import Path
from typing import Any


REPO_ROOT = Path(__file__).resolve().parent.parent
DEFAULT_BIB = REPO_ROOT / "inspire.bib"
DEFAULT_TEX_FILES = [REPO_ROOT / "main.tex"]
INSPIRE_API_BASE = "https://inspirehep.net/api"
DEFAULT_TIMEOUT = 20.0
DEFAULT_MIN_INTERVAL = 0.40
SEARCH_ROWS = 5
LATEX_COMMAND_RE = re.compile(r"\\[A-Za-z]+\*?(?:\[[^\]]*\])?(?:\{([^{}]*)\})?")
COMMENT_RE = re.compile(r"(?<!\\)%.*$")
CITE_RE = re.compile(
    r"(\\[A-Za-z]*cite[A-Za-z*]*\s*(?:\[[^\]]*\]\s*){0,2}\{)([^}]*)(\})",
    re.MULTILINE,
)


@dataclass
class BibEntry:
    key: str
    entry_type: str
    fields: dict[str, str]
    raw_text: str

    @property
    def doi(self) -> str:
        return self.fields.get("doi", "").strip()

    @property
    def eprint(self) -> str:
        return self.fields.get("eprint", "").strip()

    @property
    def archive_prefix(self) -> str:
        return self.fields.get("archiveprefix", "").strip()

    @property
    def title(self) -> str:
        return self.fields.get("title", "").strip()

    @property
    def year(self) -> str:
        return self.fields.get("year", "").strip()


@dataclass
class SyncResult:
    key: str
    status: str
    strategy: str
    recid: int | None
    inspire_key: str | None
    message: str
    discrepancy: bool = False
    citation_key_changed: bool = False

    def to_json(self) -> dict[str, Any]:
        return {
            "key": self.key,
            "status": self.status,
            "strategy": self.strategy,
            "recid": self.recid,
            "inspire_key": self.inspire_key,
            "message": self.message,
            "discrepancy": self.discrepancy,
            "citation_key_changed": self.citation_key_changed,
        }


class RateLimiter:
    def __init__(self, max_requests: int, window_seconds: float) -> None:
        self.max_requests = max_requests
        self.window_seconds = window_seconds
        self._lock = threading.Lock()
        self._timestamps: deque[float] = deque()

    def acquire(self) -> None:
        while True:
            with self._lock:
                now = time.monotonic()
                while self._timestamps and now - self._timestamps[0] >= self.window_seconds:
                    self._timestamps.popleft()
                if len(self._timestamps) < self.max_requests:
                    self._timestamps.append(now)
                    return
                sleep_for = self.window_seconds - (now - self._timestamps[0])
            time.sleep(max(sleep_for, 0.01))


class InspireClient:
    def __init__(
        self,
        timeout: float,
        min_interval: float,
        user_agent: str,
        rate_limiter: RateLimiter | None = None,
    ) -> None:
        self.timeout = timeout
        self.min_interval = min_interval
        self.user_agent = user_agent
        self.rate_limiter = rate_limiter
        self._last_request_at = 0.0

    def _throttle(self) -> None:
        if self.rate_limiter is not None:
            self.rate_limiter.acquire()
        elapsed = time.monotonic() - self._last_request_at
        if elapsed < self.min_interval:
            time.sleep(self.min_interval - elapsed)

    def _request(self, url: str, accept: str) -> bytes:
        self._throttle()
        request = urllib.request.Request(
            url,
            headers={
                "Accept": accept,
                "User-Agent": self.user_agent,
            },
        )
        try:
            with urllib.request.urlopen(request, timeout=self.timeout) as response:
                payload = response.read()
        finally:
            self._last_request_at = time.monotonic()
        return payload

    def get_json(self, url: str) -> dict[str, Any]:
        payload = self._request(url, accept="application/json")
        return json.loads(payload.decode("utf-8"))

    def get_bibtex(self, url: str) -> str:
        payload = self._request(url, accept="application/x-bibtex")
        return payload.decode("utf-8").strip()


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Replace inspire.bib entries with canonical INSPIRE BibTeX exports."
    )
    parser.add_argument(
        "--bib",
        type=Path,
        default=DEFAULT_BIB,
        help="BibTeX file to rewrite. Default: inspire.bib",
    )
    parser.add_argument(
        "--dry-run",
        action="store_true",
        help="Resolve entries and report planned changes without rewriting the file.",
    )
    parser.add_argument(
        "--tex",
        type=Path,
        nargs="+",
        default=DEFAULT_TEX_FILES,
        help="TeX files whose citation keys should be rewritten alongside the BibTeX file.",
    )
    parser.add_argument(
        "--preserve-local-keys",
        action="store_true",
        help="Keep the existing local BibTeX keys instead of adopting INSPIRE texkeys.",
    )
    parser.add_argument(
        "--use-inspire-keys",
        action="store_true",
        help="Deprecated no-op; INSPIRE texkeys are now used by default.",
    )
    parser.add_argument(
        "--limit",
        type=int,
        default=None,
        help="Only process the first N entries. Useful for testing.",
    )
    parser.add_argument(
        "--jobs",
        type=int,
        default=4,
        help="Number of parallel entry-resolution workers. Default: 4",
    )
    parser.add_argument(
        "--timeout",
        type=float,
        default=DEFAULT_TIMEOUT,
        help=f"Per-request timeout in seconds. Default: {DEFAULT_TIMEOUT}",
    )
    parser.add_argument(
        "--min-interval",
        type=float,
        default=DEFAULT_MIN_INTERVAL,
        help=(
            "Minimum spacing between INSPIRE requests in seconds. Default: "
            f"{DEFAULT_MIN_INTERVAL}"
        ),
    )
    parser.add_argument(
        "--rate-limit-requests",
        type=int,
        default=12,
        help="Maximum INSPIRE requests allowed per rate-limit window. Default: 12",
    )
    parser.add_argument(
        "--rate-limit-window",
        type=float,
        default=5.0,
        help="INSPIRE rate-limit window in seconds. Default: 5.0",
    )
    parser.add_argument(
        "--backup-suffix",
        default=".bak",
        help="Backup suffix used before rewriting in place. Default: .bak",
    )
    parser.add_argument(
        "--report-json",
        type=Path,
        default=None,
        help="Optional JSON report path.",
    )
    parser.add_argument(
        "--verbose",
        action="store_true",
        help="Print one status line per entry.",
    )
    return parser.parse_args()


def split_bibtex_entries(text: str) -> list[str]:
    entries: list[str] = []
    idx = 0
    while True:
        start = text.find("@", idx)
        if start == -1:
            break
        brace_start = text.find("{", start)
        if brace_start == -1:
            break
        depth = 0
        pos = brace_start
        while pos < len(text):
            char = text[pos]
            if char == "{":
                depth += 1
            elif char == "}":
                depth -= 1
                if depth == 0:
                    entries.append(text[start : pos + 1])
                    idx = pos + 1
                    break
            pos += 1
        else:
            break
    return entries


def parse_bibtex_files(bib_file: Path) -> list[BibEntry]:
    text = bib_file.read_text(encoding="utf-8")
    parsed: list[BibEntry] = []
    for entry_text in split_bibtex_entries(text):
        entry = parse_bibtex_entry(entry_text)
        if entry is not None:
            parsed.append(entry)
    return parsed


def parse_bibtex_entry(entry_text: str) -> BibEntry | None:
    header_match = re.match(r"@(\w+)\s*\{\s*([^,]+)\s*,", entry_text, re.DOTALL)
    if header_match is None:
        return None
    entry_type = header_match.group(1).strip().lower()
    key = header_match.group(2).strip()
    body = entry_text[header_match.end() :].rstrip().rstrip("}")
    fields = parse_bibtex_fields(body)
    return BibEntry(key=key, entry_type=entry_type, fields=fields, raw_text=entry_text.strip())


def parse_bibtex_fields(body: str) -> dict[str, str]:
    fields: dict[str, str] = {}
    idx = 0
    length = len(body)
    while idx < length:
        while idx < length and body[idx] in " \t\r\n,":
            idx += 1
        if idx >= length:
            break
        name_start = idx
        while idx < length and re.match(r"[A-Za-z0-9_\-]", body[idx]):
            idx += 1
        field_name = body[name_start:idx].strip().lower()
        while idx < length and body[idx].isspace():
            idx += 1
        if idx >= length or body[idx] != "=":
            break
        idx += 1
        while idx < length and body[idx].isspace():
            idx += 1
        value, idx = parse_bibtex_value(body, idx)
        fields[field_name] = normalize_bibtex_value(value)
    return fields


def parse_bibtex_value(text: str, idx: int) -> tuple[str, int]:
    if idx >= len(text):
        return "", idx
    if text[idx] == "{":
        depth = 0
        start = idx + 1
        idx += 1
        while idx < len(text):
            if text[idx] == "{":
                depth += 1
            elif text[idx] == "}":
                if depth == 0:
                    return text[start:idx], idx + 1
                depth -= 1
            idx += 1
        return text[start:], idx
    if text[idx] == '"':
        start = idx + 1
        idx += 1
        while idx < len(text):
            if text[idx] == '"' and text[idx - 1] != "\\":
                return text[start:idx], idx + 1
            idx += 1
        return text[start:], idx

    start = idx
    while idx < len(text) and text[idx] not in ",\n":
        idx += 1
    return text[start:idx], idx


def normalize_bibtex_value(value: str) -> str:
    return " ".join(value.replace("\n", " ").split()).strip()


def latex_to_text(value: str) -> str:
    text = value
    while True:
        match = LATEX_COMMAND_RE.search(text)
        if match is None:
            break
        replacement = match.group(1) or ""
        text = text[: match.start()] + replacement + text[match.end() :]
    text = text.replace("{", "").replace("}", "")
    text = text.replace("\\&", "&").replace("\\_", "_").replace("\\%", "%")
    return " ".join(text.split()).strip()


def normalize_title(value: str) -> str:
    plain = latex_to_text(value).casefold()
    plain = re.sub(r"[^a-z0-9]+", " ", plain)
    return " ".join(plain.split())


def first_author_surname(author_field: str) -> str:
    author_field = normalize_bibtex_value(author_field)
    if not author_field:
        return ""
    first_author = author_field.split(" and ")[0].strip()
    if "," in first_author:
        surname = first_author.split(",", 1)[0]
    else:
        surname = first_author.split()[-1]
    surname = latex_to_text(surname)
    return re.sub(r"[^A-Za-z0-9\- ]+", "", surname).strip()


def title_keywords(title: str, limit: int = 6) -> list[str]:
    words = [
        word
        for word in normalize_title(title).split()
        if len(word) > 2 and not word.isdigit()
    ]
    return words[:limit]


def normalize_arxiv_id(eprint: str) -> str:
    candidate = eprint.strip()
    if candidate.lower().startswith("arxiv:"):
        candidate = candidate.split(":", 1)[1]
    return candidate


def quote_identifier(value: str) -> str:
    return urllib.parse.quote(value, safe="")


def build_search_url(query: str, size: int = SEARCH_ROWS) -> str:
    params = urllib.parse.urlencode({"q": query, "size": str(size)})
    return f"{INSPIRE_API_BASE}/literature?{params}"


def extract_recid(payload: dict[str, Any]) -> int | None:
    metadata = payload.get("metadata", {})
    control_number = metadata.get("control_number")
    if control_number is None:
        return None
    return int(control_number)


def extract_hits(payload: dict[str, Any]) -> list[dict[str, Any]]:
    return payload.get("hits", {}).get("hits", [])


def extract_title_from_hit(hit: dict[str, Any]) -> str:
    titles = hit.get("metadata", {}).get("titles", [])
    if not titles:
        return ""
    return str(titles[0].get("title", ""))


def extract_years_from_hit(hit: dict[str, Any]) -> set[str]:
    metadata = hit.get("metadata", {})
    years: set[str] = set()
    for publication in metadata.get("publication_info", []):
        year = str(publication.get("year", "")).strip()
        if year:
            years.add(year)
    for imprint in metadata.get("imprints", []):
        year = str(imprint.get("year", "")).strip()
        if year:
            years.add(year)
    preprint_date = str(metadata.get("preprint_date", "")).strip()
    if len(preprint_date) >= 4 and preprint_date[:4].isdigit():
        years.add(preprint_date[:4])
    return years


def parse_bibtex_key(entry_text: str) -> str | None:
    match = re.match(r"@\w+\s*\{\s*([^,]+)\s*,", entry_text, re.DOTALL)
    if match is None:
        return None
    return match.group(1).strip()


def replace_bibtex_key(entry_text: str, new_key: str) -> str:
    return re.sub(
        r"^(@\w+\s*\{\s*)[^,]+(\s*,)",
        rf"\g<1>{new_key}\g<2>",
        entry_text,
        count=1,
        flags=re.DOTALL,
    )


def fetch_bibtex_by_url(client: InspireClient, url: str) -> str | None:
    try:
        return client.get_bibtex(url)
    except urllib.error.HTTPError as exc:
        if exc.code == 404:
            return None
        raise


def fetch_json_by_url(client: InspireClient, url: str) -> dict[str, Any] | None:
    try:
        return client.get_json(url)
    except urllib.error.HTTPError as exc:
        if exc.code == 404:
            return None
        raise


def resolve_via_doi(client: InspireClient, doi: str) -> tuple[int, str] | None:
    if not doi:
        return None
    url = f"{INSPIRE_API_BASE}/doi/{quote_identifier(doi)}"
    payload = fetch_json_by_url(client, url)
    if payload is None:
        return None
    recid = extract_recid(payload)
    if recid is None:
        return None
    bibtex = client.get_bibtex(url + "?format=bibtex")
    return recid, bibtex


def resolve_via_arxiv(client: InspireClient, arxiv_id: str) -> tuple[int, str] | None:
    if not arxiv_id:
        return None
    url = f"{INSPIRE_API_BASE}/arxiv/{quote_identifier(arxiv_id)}"
    payload = fetch_json_by_url(client, url)
    if payload is None:
        return None
    recid = extract_recid(payload)
    if recid is None:
        return None
    bibtex = client.get_bibtex(url + "?format=bibtex")
    return recid, bibtex


def resolve_via_search(
    client: InspireClient,
    query: str,
    target_title: str,
    target_year: str,
) -> tuple[int, str] | None:
    payload = client.get_json(build_search_url(query))
    hits = extract_hits(payload)
    if not hits:
        return None

    normalized_target_title = normalize_title(target_title)
    filtered: list[dict[str, Any]] = []
    for hit in hits:
        hit_title = normalize_title(extract_title_from_hit(hit))
        if normalized_target_title and hit_title != normalized_target_title:
            continue
        if target_year:
            hit_years = extract_years_from_hit(hit)
            if hit_years and target_year not in hit_years:
                continue
        filtered.append(hit)

    if len(filtered) != 1:
        return None

    recid = int(filtered[0]["metadata"]["control_number"])
    bibtex = client.get_bibtex(f"{INSPIRE_API_BASE}/literature/{recid}?format=bibtex")
    return recid, bibtex


def resolve_entry(client: InspireClient, entry: BibEntry) -> tuple[SyncResult, str | None]:
    doi = entry.doi
    if doi:
        resolved = resolve_via_doi(client, doi)
        if resolved is not None:
            recid, bibtex = resolved
            inspire_key = parse_bibtex_key(bibtex)
            return (
                SyncResult(
                    key=entry.key,
                    status="ok",
                    strategy="doi",
                    recid=recid,
                    inspire_key=inspire_key,
                    message="resolved by DOI",
                ),
                bibtex,
            )

    if entry.archive_prefix.casefold() == "arxiv" and entry.eprint:
        resolved = resolve_via_arxiv(client, normalize_arxiv_id(entry.eprint))
        if resolved is not None:
            recid, bibtex = resolved
            inspire_key = parse_bibtex_key(bibtex)
            return (
                SyncResult(
                    key=entry.key,
                    status="ok",
                    strategy="arxiv",
                    recid=recid,
                    inspire_key=inspire_key,
                    message="resolved by arXiv identifier",
                ),
                bibtex,
            )

    resolved = resolve_via_search(
        client,
        query=f'texkeys.value:"{entry.key}"',
        target_title=entry.title,
        target_year=entry.year,
    )
    if resolved is not None:
        recid, bibtex = resolved
        inspire_key = parse_bibtex_key(bibtex)
        return (
            SyncResult(
                key=entry.key,
                status="ok",
                strategy="texkey_search",
                recid=recid,
                inspire_key=inspire_key,
                message="resolved by INSPIRE texkey search",
            ),
            bibtex,
        )

    title_text = latex_to_text(entry.title)
    if title_text:
        resolved = resolve_via_search(
            client,
            query=f'titles.title:"{title_text}"',
            target_title=entry.title,
            target_year=entry.year,
        )
        if resolved is not None:
            recid, bibtex = resolved
            inspire_key = parse_bibtex_key(bibtex)
            return (
                SyncResult(
                    key=entry.key,
                    status="ok",
                    strategy="title_search",
                    recid=recid,
                    inspire_key=inspire_key,
                    message="resolved by title search",
                ),
                bibtex,
            )

    keyword_parts: list[str] = []
    surname = first_author_surname(entry.fields.get("author", ""))
    if surname:
        keyword_parts.append(f'authors.full_name:"{surname}"')
    keyword_parts.extend(title_keywords(entry.title))
    if entry.year:
        keyword_parts.append(entry.year)
    if keyword_parts:
        resolved = resolve_via_search(
            client,
            query=" and ".join(keyword_parts),
            target_title=entry.title,
            target_year=entry.year,
        )
        if resolved is not None:
            recid, bibtex = resolved
            inspire_key = parse_bibtex_key(bibtex)
            return (
                SyncResult(
                    key=entry.key,
                    status="ok",
                    strategy="keyword_search",
                    recid=recid,
                    inspire_key=inspire_key,
                    message="resolved by keyword search",
                ),
                bibtex,
            )

    return (
        SyncResult(
            key=entry.key,
            status="unresolved",
            strategy="none",
            recid=None,
            inspire_key=None,
            message="could not resolve entry on INSPIRE using DOI, arXiv, texkey, title, or keyword search",
        ),
        None,
    )


def maybe_preserve_key(entry_text: str, desired_key: str, use_inspire_keys: bool) -> str:
    if use_inspire_keys:
        return entry_text.strip()
    fetched_key = parse_bibtex_key(entry_text)
    if fetched_key == desired_key:
        return entry_text.strip()
    return replace_bibtex_key(entry_text.strip(), desired_key)


def rewrite_citation_list(raw_keys: str, key_map: dict[str, str]) -> str:
    parts = raw_keys.split(",")
    rewritten: list[str] = []
    for part in parts:
        stripped = part.strip()
        if not stripped:
            continue
        rewritten.append(key_map.get(stripped, stripped))
    return ", ".join(rewritten)


def rewrite_tex_citations(text: str, key_map: dict[str, str]) -> tuple[str, int]:
    replacements = 0
    rewritten_lines: list[str] = []
    for line in text.splitlines(keepends=True):
        comment_match = COMMENT_RE.search(line)
        if comment_match is None:
            active = line
            comment = ""
        else:
            active = line[: comment_match.start()]
            comment = line[comment_match.start() :]

        def replace_match(match: re.Match[str]) -> str:
            nonlocal replacements
            rewritten_keys = rewrite_citation_list(match.group(2), key_map)
            if rewritten_keys != match.group(2):
                replacements += 1
            return match.group(1) + rewritten_keys + match.group(3)

        rewritten_active = CITE_RE.sub(replace_match, active)
        rewritten_lines.append(rewritten_active + comment)
    return "".join(rewritten_lines), replacements


def write_report(report_path: Path, results: list[SyncResult]) -> None:
    report_path.write_text(
        json.dumps([result.to_json() for result in results], indent=2) + "\n",
        encoding="utf-8",
    )


def flush_outputs(
    bib_path: Path,
    rewritten_entries: list[str],
    tex_states: dict[Path, str],
    report_path: Path | None,
    results: list[SyncResult],
) -> None:
    bib_path.write_text("\n\n".join(rewritten_entries).strip() + "\n", encoding="utf-8")
    for tex_path, rewritten_text in tex_states.items():
        tex_path.write_text(rewritten_text, encoding="utf-8")
    if report_path is not None:
        write_report(report_path, results)


def resolve_entry_safe(
    entry: BibEntry,
    timeout: float,
    min_interval: float,
    user_agent: str,
    rate_limiter: RateLimiter | None,
) -> tuple[SyncResult, str | None]:
    client = InspireClient(
        timeout=timeout,
        min_interval=min_interval,
        user_agent=user_agent,
        rate_limiter=rate_limiter,
    )
    try:
        return resolve_entry(client, entry)
    except urllib.error.HTTPError as exc:
        detail = exc.read().decode("utf-8", errors="replace").strip()
        return (
            SyncResult(
                key=entry.key,
                status="error",
                strategy="http",
                recid=None,
                inspire_key=None,
                message=f"INSPIRE HTTP error {exc.code}: {detail}",
            ),
            None,
        )
    except urllib.error.URLError as exc:
        return (
            SyncResult(
                key=entry.key,
                status="error",
                strategy="network",
                recid=None,
                inspire_key=None,
                message=f"INSPIRE request failed: {exc}",
            ),
            None,
        )


def main() -> int:
    args = parse_args()
    bib_path = args.bib.resolve()
    tex_paths = [path.resolve() for path in args.tex]
    use_inspire_keys = not args.preserve_local_keys
    entries = parse_bibtex_files(bib_path)
    if args.limit is not None:
        entries = entries[: args.limit]

    rate_limiter = RateLimiter(
        max_requests=args.rate_limit_requests,
        window_seconds=args.rate_limit_window,
    )

    rewritten_entries: list[str] = [entry.raw_text.strip() for entry in entries]
    results: list[SyncResult] = [
        SyncResult(
            key=entry.key,
            status="pending",
            strategy="pending",
            recid=None,
            inspire_key=None,
            message="pending",
        )
        for entry in entries
    ]
    discrepancy_keys: list[str] = []
    key_updates: dict[str, str] = {}
    unresolved_count = 0
    original_tex_states = {
        tex_path: tex_path.read_text(encoding="utf-8") for tex_path in tex_paths
    }
    tex_states = dict(original_tex_states)

    if not args.dry_run:
        if args.limit is not None:
            print("--limit was set; refusing to rewrite the bibliography in partial mode.")
            return 1
        backup_path = bib_path.with_name(bib_path.name + args.backup_suffix)
        backup_path.write_text(bib_path.read_text(encoding="utf-8"), encoding="utf-8")
        for tex_path, original_text in original_tex_states.items():
            tex_backup = tex_path.with_name(tex_path.name + args.backup_suffix)
            tex_backup.write_text(original_text, encoding="utf-8")

    with concurrent.futures.ThreadPoolExecutor(max_workers=max(args.jobs, 1)) as executor:
        future_to_payload = {
            executor.submit(
                resolve_entry_safe,
                entry,
                args.timeout,
                args.min_interval,
                "Multi_BH INSPIRE bib sync",
                rate_limiter,
            ): (index, entry)
            for index, entry in enumerate(entries)
        }

        for completed, future in enumerate(concurrent.futures.as_completed(future_to_payload), start=1):
            index, entry = future_to_payload[future]
            result, canonical_bibtex = future.result()
            results[index] = result

            if result.status == "ok" and canonical_bibtex is not None:
                rewritten_entry = maybe_preserve_key(
                    canonical_bibtex,
                    desired_key=entry.key,
                    use_inspire_keys=use_inspire_keys,
                )
                result.discrepancy = rewritten_entry != entry.raw_text.strip()
                result.citation_key_changed = (
                    use_inspire_keys
                    and result.inspire_key is not None
                    and result.inspire_key != entry.key
                )
                if result.citation_key_changed and result.inspire_key is not None:
                    key_updates[entry.key] = result.inspire_key
                if result.discrepancy and entry.key not in discrepancy_keys:
                    discrepancy_keys.append(entry.key)
                rewritten_entries[index] = rewritten_entry
            else:
                rewritten_entries[index] = entry.raw_text.strip()

            if key_updates:
                for tex_path, original_text in original_tex_states.items():
                    rewritten_text, _ = rewrite_tex_citations(original_text, key_updates)
                    tex_states[tex_path] = rewritten_text

            if not args.dry_run:
                flush_outputs(
                    bib_path=bib_path,
                    rewritten_entries=rewritten_entries,
                    tex_states=tex_states,
                    report_path=args.report_json,
                    results=results,
                )
            elif args.report_json is not None:
                write_report(args.report_json, results)

            prefix = f"[{completed:03d}/{len(entries):03d}] {entry.key}: "
            detail = (
                f"{result.status} via {result.strategy} - {result.message}"
                f"{' [DISCREPANCY]' if result.discrepancy else ''}"
                f"{' [KEY->' + result.inspire_key + ']' if result.citation_key_changed and result.inspire_key else ''}"
            )
            print(prefix + detail, flush=True)

    success_count = sum(1 for result in results if result.status == "ok")
    unresolved_results = [result for result in results if result.status != "ok"]
    unresolved_count = len(unresolved_results)
    print(
        f"Processed {len(entries)} entries: "
        f"{success_count} resolved, {unresolved_count} unresolved/errors.",
        flush=True,
    )

    print(f"Entries with INSPIRE discrepancies: {len(discrepancy_keys)}", flush=True)
    if discrepancy_keys:
        for key in discrepancy_keys:
            mapped = key_updates.get(key)
            if mapped is not None:
                print(f"  {key} -> {mapped}", flush=True)
            else:
                print(f"  {key}", flush=True)

    if key_updates:
        print(f"Citation keys to rewrite in TeX files: {len(key_updates)}", flush=True)
        for old_key, new_key in sorted(key_updates.items()):
            print(f"  {old_key} -> {new_key}", flush=True)
        print("TeX citation rewrite summary:", flush=True)
        for tex_path, original_text in original_tex_states.items():
            _, replacement_count = rewrite_tex_citations(original_text, key_updates)
            print(f"  {tex_path}: {replacement_count} citation command(s) updated", flush=True)

    if unresolved_count:
        print("Entries left unchanged:", flush=True)
        for result in unresolved_results:
            print(f"  {result.key}: {result.message}", flush=True)

    if args.dry_run:
        print("Dry run only; no files were rewritten.", flush=True)
        return 1 if unresolved_count else 0

    print(f"Wrote {bib_path} and saved backup to {bib_path.with_name(bib_path.name + args.backup_suffix)}.", flush=True)
    for tex_path in tex_paths:
        print(
            f"Wrote {tex_path} and saved backup to "
            f"{tex_path.with_name(tex_path.name + args.backup_suffix)}.",
            flush=True,
        )
    return 1 if unresolved_count else 0


if __name__ == "__main__":
    sys.exit(main())


==> scripts/validate_ads_references.py <==
"""
Created on: 2026 Apr 21
Author: Codex

Replace entries in a BibTeX file with the canonical BibTeX exported by ADS.
When the ADS key differs from the local key, the script can also rewrite the
citation keys in TeX sources so the manuscript stays consistent.

The script resolves each local BibTeX entry against ADS using, in order:
  1. DOI
  2. arXiv eprint
  3. ADS bibcode-like key
  4. title search with local title/year filtering
  5. keyword search fallback

By default, the script adopts the keys returned by ADS and rewrites the
corresponding citation keys in the configured TeX files. Use
--preserve-local-keys to keep the existing local keys.

The script resolves entries in parallel, prints a result line immediately after
each completed query, and flushes the current BibTeX, TeX, and JSON report
outputs after each completed entry during a real run.

Example usage:
  ADS_DEV_KEY=... python scripts/validate_ads_references.py --dry-run
  ADS_DEV_KEY=... python scripts/validate_ads_references.py
  ADS_DEV_KEY=... python scripts/validate_ads_references.py --report-json ads_sync.json
  ADS_DEV_KEY=... python scripts/validate_ads_references.py --preserve-local-keys
"""

from __future__ import annotations

import argparse
import concurrent.futures
import json
import os
import re
import sys
import threading
import time
import urllib.error
import urllib.parse
import urllib.request
from collections import deque
from dataclasses import dataclass
from pathlib import Path
from typing import Any


REPO_ROOT = Path(__file__).resolve().parent.parent
DEFAULT_BIB = REPO_ROOT / "non_inspire.bib"
DEFAULT_TEX_FILES = [REPO_ROOT / "main.tex"]
ADS_SEARCH_URL = "https://api.adsabs.harvard.edu/v1/search/query"
ADS_EXPORT_BIBTEX_URL = "https://api.adsabs.harvard.edu/v1/export/bibtex"
ADS_DEFAULT_FIELDS = ["bibcode", "title", "author", "year", "doi", "identifier"]
DEFAULT_TIMEOUT = 20.0
SEARCH_ROWS = 5
LATEX_COMMAND_RE = re.compile(r"\\[A-Za-z]+\*?(?:\[[^\]]*\])?(?:\{([^{}]*)\})?")
COMMENT_RE = re.compile(r"(?<!\\)%.*$")
CITE_RE = re.compile(
    r"(\\[A-Za-z]*cite[A-Za-z*]*\s*(?:\[[^\]]*\]\s*){0,2}\{)([^}]*)(\})",
    re.MULTILINE,
)
ADS_BIBCODE_RE = re.compile(r"^\d{4}[A-Za-z.\&]{14}$")


@dataclass
class BibEntry:
    key: str
    entry_type: str
    fields: dict[str, str]
    raw_text: str

    @property
    def doi(self) -> str:
        return self.fields.get("doi", "").strip()

    @property
    def eprint(self) -> str:
        return self.fields.get("eprint", "").strip()

    @property
    def archive_prefix(self) -> str:
        return self.fields.get("archiveprefix", "").strip()

    @property
    def title(self) -> str:
        return self.fields.get("title", "").strip()

    @property
    def year(self) -> str:
        return self.fields.get("year", "").strip()

    @property
    def author(self) -> str:
        return self.fields.get("author", "").strip()


@dataclass
class SyncResult:
    key: str
    status: str
    strategy: str
    recid: str | None
    ads_key: str | None
    message: str
    discrepancy: bool = False
    citation_key_changed: bool = False

    def to_json(self) -> dict[str, Any]:
        return {
            "key": self.key,
            "status": self.status,
            "strategy": self.strategy,
            "recid": self.recid,
            "ads_key": self.ads_key,
            "message": self.message,
            "discrepancy": self.discrepancy,
            "citation_key_changed": self.citation_key_changed,
        }


class RateLimiter:
    def __init__(self, max_requests: int, window_seconds: float) -> None:
        self.max_requests = max_requests
        self.window_seconds = window_seconds
        self._lock = threading.Lock()
        self._timestamps: deque[float] = deque()

    def acquire(self) -> None:
        while True:
            with self._lock:
                now = time.monotonic()
                while self._timestamps and now - self._timestamps[0] >= self.window_seconds:
                    self._timestamps.popleft()
                if len(self._timestamps) < self.max_requests:
                    self._timestamps.append(now)
                    return
                sleep_for = self.window_seconds - (now - self._timestamps[0])
            time.sleep(max(sleep_for, 0.01))


class AdsClient:
    def __init__(
        self,
        token: str,
        timeout: float,
        user_agent: str,
        rate_limiter: RateLimiter | None = None,
    ) -> None:
        self.token = token
        self.timeout = timeout
        self.user_agent = user_agent
        self.rate_limiter = rate_limiter

    def _request(
        self,
        url: str,
        *,
        method: str = "GET",
        payload: dict[str, Any] | None = None,
        accept: str = "application/json",
    ) -> bytes:
        if self.rate_limiter is not None:
            self.rate_limiter.acquire()
        data = None
        headers = {
            "Authorization": f"Bearer {self.token}",
            "Accept": accept,
            "User-Agent": self.user_agent,
        }
        if payload is not None:
            data = json.dumps(payload).encode("utf-8")
            headers["Content-Type"] = "application/json"
        request = urllib.request.Request(url, data=data, headers=headers, method=method)
        with urllib.request.urlopen(request, timeout=self.timeout) as response:
            return response.read()

    def get_json(self, url: str) -> dict[str, Any]:
        payload = self._request(url)
        return json.loads(payload.decode("utf-8"))

    def post_json(self, url: str, payload: dict[str, Any]) -> dict[str, Any]:
        response = self._request(url, method="POST", payload=payload)
        return json.loads(response.decode("utf-8"))

    def export_bibtex(self, bibcode: str) -> str:
        payload = self.post_json(
            ADS_EXPORT_BIBTEX_URL,
            {
                "bibcode": [bibcode],
                "sort": "no sort",
            },
        )
        export = str(payload.get("export", "")).strip()
        if not export:
            raise RuntimeError(f"ADS export returned no BibTeX for bibcode {bibcode}")
        return export


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Replace BibTeX entries with canonical ADS BibTeX exports."
    )
    parser.add_argument(
        "--bib",
        type=Path,
        default=DEFAULT_BIB,
        help="BibTeX file to rewrite. Default: non_inspire.bib",
    )
    parser.add_argument(
        "--dry-run",
        action="store_true",
        help="Resolve entries and report planned changes without rewriting the file.",
    )
    parser.add_argument(
        "--tex",
        type=Path,
        nargs="+",
        default=DEFAULT_TEX_FILES,
        help="TeX files whose citation keys should be rewritten alongside the BibTeX file.",
    )
    parser.add_argument(
        "--preserve-local-keys",
        action="store_true",
        help="Keep the existing local BibTeX keys instead of adopting ADS keys.",
    )
    parser.add_argument(
        "--use-ads-keys",
        action="store_true",
        help="Deprecated no-op; ADS keys are now used by default.",
    )
    parser.add_argument(
        "--token-env",
        default="ADS_DEV_KEY",
        help="Environment variable holding the ADS API token. Default: ADS_DEV_KEY",
    )
    parser.add_argument(
        "--token-file",
        type=Path,
        default=Path("~/.ads/dev_key").expanduser(),
        help="Fallback token file if the environment variable is unset. Default: ~/.ads/dev_key",
    )
    parser.add_argument(
        "--limit",
        type=int,
        default=None,
        help="Only process the first N entries. Useful for testing.",
    )
    parser.add_argument(
        "--jobs",
        type=int,
        default=4,
        help="Number of parallel entry-resolution workers. Default: 4",
    )
    parser.add_argument(
        "--timeout",
        type=float,
        default=DEFAULT_TIMEOUT,
        help=f"Per-request timeout in seconds. Default: {DEFAULT_TIMEOUT}",
    )
    parser.add_argument(
        "--rate-limit-requests",
        type=int,
        default=10,
        help="Maximum ADS requests allowed per rate-limit window. Default: 10",
    )
    parser.add_argument(
        "--rate-limit-window",
        type=float,
        default=5.0,
        help="ADS rate-limit window in seconds. Default: 5.0",
    )
    parser.add_argument(
        "--backup-suffix",
        default=".bak",
        help="Backup suffix used before rewriting in place. Default: .bak",
    )
    parser.add_argument(
        "--report-json",
        type=Path,
        default=None,
        help="Optional JSON report path.",
    )
    parser.add_argument(
        "--verbose",
        action="store_true",
        help="Deprecated no-op; the script now always streams one line per completed query.",
    )
    return parser.parse_args()


def split_bibtex_entries(text: str) -> list[str]:
    entries: list[str] = []
    idx = 0
    while True:
        start = text.find("@", idx)
        if start == -1:
            break
        brace_start = text.find("{", start)
        if brace_start == -1:
            break
        depth = 0
        pos = brace_start
        while pos < len(text):
            char = text[pos]
            if char == "{":
                depth += 1
            elif char == "}":
                depth -= 1
                if depth == 0:
                    entries.append(text[start : pos + 1])
                    idx = pos + 1
                    break
            pos += 1
        else:
            break
    return entries


def parse_bibtex_files(bib_file: Path) -> list[BibEntry]:
    text = bib_file.read_text(encoding="utf-8")
    parsed: list[BibEntry] = []
    for entry_text in split_bibtex_entries(text):
        entry = parse_bibtex_entry(entry_text)
        if entry is not None:
            parsed.append(entry)
    return parsed


def parse_bibtex_entry(entry_text: str) -> BibEntry | None:
    header_match = re.match(r"@(\w+)\s*\{\s*([^,]+)\s*,", entry_text, re.DOTALL)
    if header_match is None:
        return None
    entry_type = header_match.group(1).strip().lower()
    key = header_match.group(2).strip()
    body = entry_text[header_match.end() :].rstrip().rstrip("}")
    fields = parse_bibtex_fields(body)
    return BibEntry(key=key, entry_type=entry_type, fields=fields, raw_text=entry_text.strip())


def parse_bibtex_fields(body: str) -> dict[str, str]:
    fields: dict[str, str] = {}
    idx = 0
    length = len(body)
    while idx < length:
        while idx < length and body[idx] in " \t\r\n,":
            idx += 1
        if idx >= length:
            break
        name_start = idx
        while idx < length and re.match(r"[A-Za-z0-9_\-]", body[idx]):
            idx += 1
        field_name = body[name_start:idx].strip().lower()
        while idx < length and body[idx].isspace():
            idx += 1
        if idx >= length or body[idx] != "=":
            break
        idx += 1
        while idx < length and body[idx].isspace():
            idx += 1
        value, idx = parse_bibtex_value(body, idx)
        fields[field_name] = normalize_bibtex_value(value)
    return fields


def parse_bibtex_value(text: str, idx: int) -> tuple[str, int]:
    if idx >= len(text):
        return "", idx
    if text[idx] == "{":
        depth = 0
        start = idx + 1
        idx += 1
        while idx < len(text):
            if text[idx] == "{":
                depth += 1
            elif text[idx] == "}":
                if depth == 0:
                    return text[start:idx], idx + 1
                depth -= 1
            idx += 1
        return text[start:], idx
    if text[idx] == '"':
        start = idx + 1
        idx += 1
        while idx < len(text):
            if text[idx] == '"' and text[idx - 1] != "\\":
                return text[start:idx], idx + 1
            idx += 1
        return text[start:], idx
    start = idx
    while idx < len(text) and text[idx] not in ",\n":
        idx += 1
    return text[start:idx], idx


def normalize_bibtex_value(value: str) -> str:
    return " ".join(value.replace("\n", " ").split()).strip()


def read_ads_token(token_env: str, token_file: Path) -> str | None:
    token = os.environ.get(token_env, "").strip()
    if token:
        return token
    if token_file.exists():
        candidate = token_file.read_text(encoding="utf-8").strip()
        if candidate:
            return candidate
    return None


def latex_to_text(value: str) -> str:
    text = value
    while True:
        match = LATEX_COMMAND_RE.search(text)
        if match is None:
            break
        replacement = match.group(1) or ""
        text = text[: match.start()] + replacement + text[match.end() :]
    text = text.replace("{", "").replace("}", "")
    text = text.replace("\\&", "&").replace("\\_", "_").replace("\\%", "%")
    return " ".join(text.split()).strip()


def normalize_title(value: str) -> str:
    plain = latex_to_text(value).casefold()
    plain = re.sub(r"[^a-z0-9]+", " ", plain)
    return " ".join(plain.split())


def first_author_surname(author_field: str) -> str:
    author_field = normalize_bibtex_value(author_field)
    if not author_field:
        return ""
    first_author = author_field.split(" and ")[0].strip()
    if "," in first_author:
        surname = first_author.split(",", 1)[0]
    else:
        surname = first_author.split()[-1]
    surname = latex_to_text(surname)
    return re.sub(r"[^A-Za-z0-9\- ]+", "", surname).strip()


def title_keywords(title: str, limit: int = 6) -> list[str]:
    words = [
        word
        for word in normalize_title(title).split()
        if len(word) > 2 and not word.isdigit()
    ]
    return words[:limit]


def normalize_arxiv_id(eprint: str) -> str:
    candidate = eprint.strip()
    if candidate.lower().startswith("arxiv:"):
        candidate = candidate.split(":", 1)[1]
    return candidate


def parse_bibtex_key(entry_text: str) -> str | None:
    match = re.match(r"@\w+\s*\{\s*([^,]+)\s*,", entry_text, re.DOTALL)
    if match is None:
        return None
    return match.group(1).strip()


def replace_bibtex_key(entry_text: str, new_key: str) -> str:
    return re.sub(
        r"^(@\w+\s*\{\s*)[^,]+(\s*,)",
        rf"\g<1>{new_key}\g<2>",
        entry_text,
        count=1,
        flags=re.DOTALL,
    )


def maybe_preserve_key(entry_text: str, desired_key: str, use_ads_keys: bool) -> str:
    if use_ads_keys:
        return entry_text.strip()
    fetched_key = parse_bibtex_key(entry_text)
    if fetched_key == desired_key:
        return entry_text.strip()
    return replace_bibtex_key(entry_text.strip(), desired_key)


def rewrite_citation_list(raw_keys: str, key_map: dict[str, str]) -> str:
    parts = raw_keys.split(",")
    rewritten: list[str] = []
    for part in parts:
        stripped = part.strip()
        if not stripped:
            continue
        rewritten.append(key_map.get(stripped, stripped))
    return ", ".join(rewritten)


def rewrite_tex_citations(text: str, key_map: dict[str, str]) -> tuple[str, int]:
    replacements = 0
    rewritten_lines: list[str] = []
    for line in text.splitlines(keepends=True):
        comment_match = COMMENT_RE.search(line)
        if comment_match is None:
            active = line
            comment = ""
        else:
            active = line[: comment_match.start()]
            comment = line[comment_match.start() :]

        def replace_match(match: re.Match[str]) -> str:
            nonlocal replacements
            rewritten_keys = rewrite_citation_list(match.group(2), key_map)
            if rewritten_keys != match.group(2):
                replacements += 1
            return match.group(1) + rewritten_keys + match.group(3)

        rewritten_active = CITE_RE.sub(replace_match, active)
        rewritten_lines.append(rewritten_active + comment)
    return "".join(rewritten_lines), replacements


def build_search_url(query: str, rows: int = SEARCH_ROWS) -> str:
    params = urllib.parse.urlencode(
        {
            "q": query,
            "fl": ",".join(ADS_DEFAULT_FIELDS),
            "rows": str(rows),
        }
    )
    return ADS_SEARCH_URL + "?" + params


def looks_like_ads_bibcode(key: str) -> bool:
    return bool(ADS_BIBCODE_RE.fullmatch(key))


def first_or_empty(value: Any) -> str:
    if isinstance(value, list):
        return str(value[0]) if value else ""
    return "" if value is None else str(value)


def document_matches_entry(doc: dict[str, Any], entry: BibEntry, strategy: str) -> bool:
    doc_title = normalize_title(first_or_empty(doc.get("title")))
    entry_title = normalize_title(entry.title)
    doc_year = str(doc.get("year", "")).strip()
    entry_year = entry.year.strip()
    doc_dois = [str(item).casefold() for item in doc.get("doi", [])]
    entry_doi = entry.doi.casefold().strip()
    identifiers = [str(item).casefold() for item in doc.get("identifier", [])]
    entry_eprint = normalize_arxiv_id(entry.eprint).casefold()

    if strategy == "doi" and entry_doi:
        return entry_doi in doc_dois or entry_doi in identifiers

    if strategy == "eprint" and entry_eprint:
        return entry_eprint in " ".join(identifiers)

    if strategy == "bibcode":
        return str(doc.get("bibcode", "")).strip() == entry.key

    title_match = bool(entry_title and doc_title and entry_title == doc_title)
    year_match = not entry_year or not doc_year or entry_year == doc_year
    return title_match and year_match


def resolve_via_search(
    client: AdsClient,
    query: str,
    entry: BibEntry,
    strategy: str,
) -> tuple[str, str] | None:
    payload = client.get_json(build_search_url(query))
    docs = payload.get("response", {}).get("docs", [])
    if not docs:
        return None
    filtered = [doc for doc in docs if document_matches_entry(doc, entry, strategy)]
    if len(filtered) != 1:
        return None
    bibcode = str(filtered[0].get("bibcode", "")).strip()
    if not bibcode:
        return None
    bibtex = client.export_bibtex(bibcode)
    return bibcode, bibtex


def resolve_entry(client: AdsClient, entry: BibEntry) -> tuple[SyncResult, str | None]:
    doi = entry.doi
    if doi:
        resolved = resolve_via_search(client, f'doi:"{doi}"', entry, "doi")
        if resolved is not None:
            bibcode, bibtex = resolved
            ads_key = parse_bibtex_key(bibtex)
            return (
                SyncResult(
                    key=entry.key,
                    status="ok",
                    strategy="doi",
                    recid=bibcode,
                    ads_key=ads_key,
                    message="resolved by DOI",
                ),
                bibtex,
            )

    if entry.archive_prefix.casefold() == "arxiv" and entry.eprint:
        arxiv_id = normalize_arxiv_id(entry.eprint)
        resolved = resolve_via_search(client, f'identifier:"arXiv:{arxiv_id}"', entry, "eprint")
        if resolved is not None:
            bibcode, bibtex = resolved
            ads_key = parse_bibtex_key(bibtex)
            return (
                SyncResult(
                    key=entry.key,
                    status="ok",
                    strategy="arxiv",
                    recid=bibcode,
                    ads_key=ads_key,
                    message="resolved by arXiv identifier",
                ),
                bibtex,
            )

    if looks_like_ads_bibcode(entry.key):
        resolved = resolve_via_search(client, f'bibcode:"{entry.key}"', entry, "bibcode")
        if resolved is not None:
            bibcode, bibtex = resolved
            ads_key = parse_bibtex_key(bibtex)
            return (
                SyncResult(
                    key=entry.key,
                    status="ok",
                    strategy="bibcode",
                    recid=bibcode,
                    ads_key=ads_key,
                    message="resolved by ADS bibcode",
                ),
                bibtex,
            )

    title_text = latex_to_text(entry.title)
    if title_text and entry.year:
        author = first_author_surname(entry.author)
        query = f'title:"{title_text}" year:{entry.year}'
        if author:
            query += f' author:"{author}"'
        resolved = resolve_via_search(client, query, entry, "title")
        if resolved is not None:
            bibcode, bibtex = resolved
            ads_key = parse_bibtex_key(bibtex)
            return (
                SyncResult(
                    key=entry.key,
                    status="ok",
                    strategy="title_search",
                    recid=bibcode,
                    ads_key=ads_key,
                    message="resolved by title search",
                ),
                bibtex,
            )

    keyword_parts: list[str] = []
    surname = first_author_surname(entry.author)
    if surname:
        keyword_parts.append(f'author:"{surname}"')
    keyword_parts.extend(title_keywords(entry.title))
    if entry.year:
        keyword_parts.append(f"year:{entry.year}")
    if keyword_parts:
        resolved = resolve_via_search(client, " ".join(keyword_parts), entry, "title")
        if resolved is not None:
            bibcode, bibtex = resolved
            ads_key = parse_bibtex_key(bibtex)
            return (
                SyncResult(
                    key=entry.key,
                    status="ok",
                    strategy="keyword_search",
                    recid=bibcode,
                    ads_key=ads_key,
                    message="resolved by keyword search",
                ),
                bibtex,
            )

    return (
        SyncResult(
            key=entry.key,
            status="unresolved",
            strategy="none",
            recid=None,
            ads_key=None,
            message="could not resolve entry on ADS using DOI, arXiv, bibcode, title, or keyword search",
        ),
        None,
    )


def write_report(report_path: Path, results: list[SyncResult]) -> None:
    report_path.write_text(
        json.dumps([result.to_json() for result in results], indent=2) + "\n",
        encoding="utf-8",
    )


def flush_outputs(
    bib_path: Path,
    rewritten_entries: list[str],
    tex_states: dict[Path, str],
    report_path: Path | None,
    results: list[SyncResult],
) -> None:
    bib_path.write_text("\n\n".join(rewritten_entries).strip() + "\n", encoding="utf-8")
    for tex_path, rewritten_text in tex_states.items():
        tex_path.write_text(rewritten_text, encoding="utf-8")
    if report_path is not None:
        write_report(report_path, results)


def resolve_entry_safe(
    entry: BibEntry,
    token: str,
    timeout: float,
    user_agent: str,
    rate_limiter: RateLimiter | None,
) -> tuple[SyncResult, str | None]:
    client = AdsClient(
        token=token,
        timeout=timeout,
        user_agent=user_agent,
        rate_limiter=rate_limiter,
    )
    try:
        return resolve_entry(client, entry)
    except urllib.error.HTTPError as exc:
        detail = exc.read().decode("utf-8", errors="replace").strip()
        return (
            SyncResult(
                key=entry.key,
                status="error",
                strategy="http",
                recid=None,
                ads_key=None,
                message=f"ADS HTTP error {exc.code}: {detail}",
            ),
            None,
        )
    except urllib.error.URLError as exc:
        return (
            SyncResult(
                key=entry.key,
                status="error",
                strategy="network",
                recid=None,
                ads_key=None,
                message=f"ADS request failed: {exc}",
            ),
            None,
        )
    except RuntimeError as exc:
        return (
            SyncResult(
                key=entry.key,
                status="error",
                strategy="export",
                recid=None,
                ads_key=None,
                message=str(exc),
            ),
            None,
        )


def main() -> int:
    args = parse_args()
    bib_path = args.bib.resolve()
    tex_paths = [path.resolve() for path in args.tex]
    use_ads_keys = not args.preserve_local_keys
    expected_bib_path = (REPO_ROOT / "non_inspire.bib").resolve()
    expected_tex_paths = [(REPO_ROOT / "main.tex").resolve()]

    if bib_path != expected_bib_path:
        print(
            f"This script is restricted to {expected_bib_path}; got {bib_path}.",
            file=sys.stderr,
        )
        return 2

    if tex_paths != expected_tex_paths:
        print(
            "This script is restricted to rewriting citations in "
            f"{expected_tex_paths[0]}; got {', '.join(str(path) for path in tex_paths)}.",
            file=sys.stderr,
        )
        return 2

    token = read_ads_token(args.token_env, args.token_file)
    if not token:
        print(
            f"ADS token not found in ${args.token_env} or {args.token_file}.",
            file=sys.stderr,
        )
        return 2

    entries = parse_bibtex_files(bib_path)
    if args.limit is not None:
        entries = entries[: args.limit]

    rate_limiter = RateLimiter(
        max_requests=args.rate_limit_requests,
        window_seconds=args.rate_limit_window,
    )

    rewritten_entries: list[str] = [entry.raw_text.strip() for entry in entries]
    results: list[SyncResult] = [
        SyncResult(
            key=entry.key,
            status="pending",
            strategy="pending",
            recid=None,
            ads_key=None,
            message="pending",
        )
        for entry in entries
    ]
    discrepancy_keys: list[str] = []
    key_updates: dict[str, str] = {}
    original_tex_states = {
        tex_path: tex_path.read_text(encoding="utf-8") for tex_path in tex_paths
    }
    tex_states = dict(original_tex_states)

    if not args.dry_run:
        if args.limit is not None:
            print("--limit was set; refusing to rewrite the bibliography in partial mode.")
            return 1
        bib_backup = bib_path.with_name(bib_path.name + args.backup_suffix)
        bib_backup.write_text(bib_path.read_text(encoding="utf-8"), encoding="utf-8")
        for tex_path, original_text in original_tex_states.items():
            tex_backup = tex_path.with_name(tex_path.name + args.backup_suffix)
            tex_backup.write_text(original_text, encoding="utf-8")

    with concurrent.futures.ThreadPoolExecutor(max_workers=max(args.jobs, 1)) as executor:
        future_to_payload = {
            executor.submit(
                resolve_entry_safe,
                entry,
                token,
                args.timeout,
                "Multi_BH ADS sync",
                rate_limiter,
            ): (index, entry)
            for index, entry in enumerate(entries)
        }

        for completed, future in enumerate(concurrent.futures.as_completed(future_to_payload), start=1):
            index, entry = future_to_payload[future]
            result, canonical_bibtex = future.result()
            results[index] = result

            if result.status == "ok" and canonical_bibtex is not None:
                rewritten_entry = maybe_preserve_key(
                    canonical_bibtex,
                    desired_key=entry.key,
                    use_ads_keys=use_ads_keys,
                )
                result.discrepancy = rewritten_entry != entry.raw_text.strip()
                result.citation_key_changed = (
                    use_ads_keys
                    and result.ads_key is not None
                    and result.ads_key != entry.key
                )
                if result.citation_key_changed and result.ads_key is not None:
                    key_updates[entry.key] = result.ads_key
                if result.discrepancy and entry.key not in discrepancy_keys:
                    discrepancy_keys.append(entry.key)
                rewritten_entries[index] = rewritten_entry
            else:
                rewritten_entries[index] = entry.raw_text.strip()

            if key_updates:
                for tex_path, original_text in original_tex_states.items():
                    rewritten_text, _ = rewrite_tex_citations(original_text, key_updates)
                    tex_states[tex_path] = rewritten_text

            if not args.dry_run:
                flush_outputs(
                    bib_path=bib_path,
                    rewritten_entries=rewritten_entries,
                    tex_states=tex_states,
                    report_path=args.report_json,
                    results=results,
                )
            elif args.report_json is not None:
                write_report(args.report_json, results)

            detail = (
                f"{result.status} via {result.strategy} - {result.message}"
                f"{' [DISCREPANCY]' if result.discrepancy else ''}"
                f"{' [KEY->' + result.ads_key + ']' if result.citation_key_changed and result.ads_key else ''}"
            )
            print(f"[{completed:03d}/{len(entries):03d}] {entry.key}: {detail}", flush=True)

    success_count = sum(1 for result in results if result.status == "ok")
    unresolved_results = [result for result in results if result.status != "ok"]
    unresolved_count = len(unresolved_results)

    print(
        f"Processed {len(entries)} entries: "
        f"{success_count} resolved, {unresolved_count} unresolved/errors.",
        flush=True,
    )

    print(f"Entries with ADS discrepancies: {len(discrepancy_keys)}", flush=True)
    if discrepancy_keys:
        for key in discrepancy_keys:
            mapped = key_updates.get(key)
            if mapped is not None:
                print(f"  {key} -> {mapped}", flush=True)
            else:
                print(f"  {key}", flush=True)

    if key_updates:
        print(f"Citation keys to rewrite in TeX files: {len(key_updates)}", flush=True)
        for old_key, new_key in sorted(key_updates.items()):
            print(f"  {old_key} -> {new_key}", flush=True)
        print("TeX citation rewrite summary:", flush=True)
        for tex_path, original_text in original_tex_states.items():
            _, replacement_count = rewrite_tex_citations(original_text, key_updates)
            print(f"  {tex_path}: {replacement_count} citation command(s) updated", flush=True)

    if unresolved_count:
        print("Entries left unchanged:", flush=True)
        for result in unresolved_results:
            print(f"  {result.key}: {result.message}", flush=True)

    if args.dry_run:
        print("Dry run only; no files were rewritten.", flush=True)
        return 1 if unresolved_count else 0

    print(
        f"Wrote {bib_path} and saved backup to "
        f"{bib_path.with_name(bib_path.name + args.backup_suffix)}.",
        flush=True,
    )
    for tex_path in tex_paths:
        print(
            f"Wrote {tex_path} and saved backup to "
            f"{tex_path.with_name(tex_path.name + args.backup_suffix)}.",
            flush=True,
        )
    return 1 if unresolved_count else 0


if __name__ == "__main__":
    sys.exit(main())

